Counterexamples to the classical central limit theorem for triplewise independent random variables having a common arbitrary margin

We present a general methodology to construct triplewise independent sequences of random variables having a common but arbitrary marginal distribution $F$ (satisfying very mild conditions). For two specific sequences, we obtain in closed form the asymptotic distribution of the sample mean. It is non-Gaussian (and depends on the specific choice of $F$). This allows us to illustrate the extent of the 'failure' of the classical central limit theorem (CLT) under triplewise independence. Our methodology is simple and can also be used to create, for any integer $K$, new $K$-tuplewise independent sequences that are not mutually independent. For $K \geq 4$, it appears that the sequences created using our methodology do verify a CLT, and we explain heuristically why this is the case.

==> graphs_CLT_paper.R <==
# density function for the VG(n, 0, 1, 0) distribution
density_VG <- function (x, n) {
  return (1 / (sqrt(pi) * gamma(n / 2)) * (abs(x) / 2) ^ ((n - 1) / 2) * besselK(abs(x), (n - 1) / 2))
}

# density of the convolution in the main theorem
f.s <- function (s) {
  convolution_density <- function(y) {dnorm(y / sqrt(1 - r ^ 2)) / sqrt(1 - r ^ 2) * density_VG((s - y) / (r / sqrt(ell - 1)), ell - 1) / (r / sqrt(ell - 1))}
  return (integrate(convolution_density, lower = -Inf, upper = s, abs.tol = 10 ^ (-20))$value + integrate(convolution_density, lower = s, upper = Inf, abs.tol = 10 ^ (-20))$value)
}

# cdf of the convolution in the main theorem
F.S <- function (s) {
  convolution_cdf <- function(y) {pnorm(y / sqrt(1 - r ^ 2)) * density_VG((s - y) / (r / sqrt(ell - 1)), ell - 1) / (r / sqrt(ell - 1))}
  return (integrate(convolution_cdf, lower = -Inf, upper = s, abs.tol = 10 ^ (-20))$value + integrate(convolution_cdf, lower = s, upper = Inf, abs.tol = 10 ^ (-20))$value)
}  


# Plot df and CDF for many values of 'r' or many values of 'ell'
par(mfrow = c(1, 2))
par(mar = c(3, 6, 1, 1))
x <- matrix(seq(-3, 3, by = 0.005), ncol = 1)

r <- 0.99
ell <- 2
hx.r099    <- apply(x, 1, f.s)
hxCDF.r099 <- apply(x, 1, F.S)

r <- 0.8
#ell <- 4
hx.r08    <- apply(x, 1, f.s)
hxCDF.r08 <- apply(x, 1, F.S)

r <- 0.6
#ell <- 6
hx.r06    <- apply(x, 1, f.s)
hxCDF.r06 <- apply(x, 1, F.S)

#Density
plot(x, hx.r099, type = "l", lty = 1, col = "darkorange", lwd = 4, xlab="", ylab="Density", cex.lab = 2.25, cex.axis = 2)
lines(x, hx.r08, type = "l", lty = 3, col = "blueviolet", lwd = 5)
lines(x, hx.r06, type = "l", lty = 6, col = "cornflowerblue", lwd = 4)
curve(dnorm(x, 0, 1), col="black", lty = 1, lwd=2, add=TRUE)

#CDF
plot(x, hxCDF.r099, type = "l", lty = 1, col = "darkorange", lwd = 4, xlab="", ylab="CDF", cex.lab = 2.25, cex.axis = 2)
lines(x, hxCDF.r08, type = "l", lty = 3, col = "blueviolet", lwd = 5)
lines(x, hxCDF.r06, type = "l", lty = 6, col = "cornflowerblue", lwd = 4)
curve(pnorm(x, 0, 1), col="black", lty = 1, lwd=2, add=TRUE)
#legend("bottomright", NULL, ncol = 1, cex = 1.1, legend=c("l = 2", "l = 4", "l = 6", "N(0,1)"), col=c("darkorange", "blueviolet", "cornflowerblue", "black"), lty = c(1,3,6,1), lwd = c(4,5,4,2))
legend("bottomright", NULL, ncol = 1, cex = 1.1, legend=c("r = 0.99", "r = 0.8", "r = 0.6", "N(0,1)"), col=c("darkorange", "blueviolet", "cornflowerblue", "black"), lty = c(1,3,6,1), lwd = c(4,5,4,2))



==> projective_planes.R <==
###########################################
## Incidence matrix of projective planes ##
###########################################

require(nortest) # for the Anderson-Darling and Pearson tests at the end

## the graph is bipartite, (q+1)-regular, has girth 6, diameter 3 
## and 2*(q^2 + q + 1) vertices
## (q must be a prime power)

## Sigma matrix

sigma <- function (u, q) {
  res <- (u * (matrix(rep(0:(q - 1), q), nrow = q) 
            + t(matrix(rep(0:(q - 1), q), nrow = q)))) %% q
  return(replace(res, res == 0, q))
}

## Position matrix of A

pm <- function (A, q) {
  res <- matrix(as.integer(A == 1), nrow = q)
  for (i in 2:q) {
    res <- cbind(res, matrix(as.integer(A == i), nrow = q))
  }
  return(res)
}

## Position matrix of a family F

pmf <- function (q) {
  res <- pm(sigma(1, q), q)
  for (i in 2:(q - 1)) {
    res <- rbind(res, pm(sigma(i, q), q))
  }
  return(res)
}

## Incidence matrix of the bipartite graph

inc_mat <- function (q) {
  res1 <- rbind(pmf(q), do.call(cbind, replicate(q, diag(q), simplify=FALSE)), 
                pm(matrix(rep(1:q, q), nrow = q), q), rep(0, q ^ 2))
  res2 <- rbind(t(pm(matrix(rep(1:(q + 1), q), nrow = q), q + 1)), rep(1, q + 1))
  return(cbind(res1, res2))
}

## Adjacency matrix

adj_mat <- function (q) {
  n <- q ^ 2 + q + 1
  zz <- matrix(0, nrow = n, ncol = n)
  im <- inc_mat(q)
  return(rbind(cbind(zz, im), cbind(t(im), zz)))
}

## Computation of the standardized rv Z

stand_rand <- function (q) {
  n_vert <- 2 * (q ^ 2 + q + 1) ## number of vertices in the graph
  n_edges <- n_vert * (q + 1) / 2 ## number of edges in the graph
  vec <- rbinom(n_vert, 1, 1 / 2)
  mat <- matrix(rep(vec, n_vert), n_vert)
  res <- 1 - ((mat + t(mat)) %% 2)
  x <- res * adj_mat(q) ## generates rvs on the edges
  return((sum(x) / 2 - n_edges / 2) / sqrt(n_edges / 4))
}

## Monte-Carlo histogram

q <- 2 ^ 6
sim <- 5000
z <- rep(0, sim)
  
for (i in 1:sim) {
  z[i] <- stand_rand(q)
}
hist(z)
qqnorm(z, pch = 1, frame = FALSE)
qqline(z, col = "steelblue", lwd = 2)

shapiro.test(z)
ad.test(z)
pearson.test(z)


